Faster Search by Lackadaisical Quantum Walk

In the typical model, a discrete-time coined quantum walk searching the 2D grid for a marked vertex achieves a success probability of $O(1/\log N)$ in $O(\sqrt{N \log N})$ steps, which with amplitude amplification yields an overall runtime of $O(\sqrt{N} \log N)$. We show that making the quantum walk lackadaisical or lazy by adding a self-loop of weight $4/N$ to each vertex speeds up the search, causing the success probability to reach a constant near $1$ in $O(\sqrt{N \log N})$ steps, thus yielding an $O(\sqrt{\log N})$ improvement over the typical, loopless algorithm. This improved runtime matches the best known quantum algorithms for this search problem. Our results are based on numerical simulations since the algorithm is not an instance of the abstract search algorithm.

==> anc/firstmax.dat <==
#L	N	probability	runtime
16	256	0.975506	35
17	289	0.974562	37
18	324	0.975148	40
19	361	0.974564	43
20	400	0.974649	45
21	441	0.974502	48
22	484	0.974558	50
23	529	0.974352	53
24	576	0.974037	56
25	625	0.974193	58
26	676	0.974127	61
27	729	0.973861	64
28	784	0.973923	66
29	841	0.973857	69
30	900	0.973866	72
31	961	0.973778	75
32	1024	0.973669	77
33	1089	0.973802	80
34	1156	0.973802	83
35	1225	0.973667	86
36	1296	0.973743	88
37	1369	0.973724	91
38	1444	0.973822	94
39	1521	0.973826	97
40	1600	0.973793	100
41	1681	0.973850	103
42	1764	0.973852	105
43	1849	0.973955	108
44	1936	0.974005	111
45	2025	0.974064	114
46	2116	0.974122	117
47	2209	0.974135	120
48	2304	0.974229	123
49	2401	0.974223	125
50	2500	0.974361	128
51	2601	0.974401	131
52	2704	0.974518	134
53	2809	0.974583	137
54	2916	0.974673	140
55	3025	0.974747	143
56	3136	0.974837	146
57	3249	0.974920	149
58	3364	0.975000	152
59	3481	0.975098	155
60	3600	0.975176	158
61	3721	0.975276	161
62	3844	0.975360	164
63	3969	0.975468	167
64	4096	0.975548	170
65	4225	0.975661	173
66	4356	0.975750	176
67	4489	0.975861	179
68	4624	0.975952	182
69	4761	0.976070	185
70	4900	0.976164	188
71	5041	0.976277	191
72	5184	0.976379	194
73	5329	0.976493	197
74	5476	0.976595	200
75	5625	0.976708	203
76	5776	0.976816	206
77	5929	0.976924	209
78	6084	0.977036	212
79	6241	0.977143	215
80	6400	0.977257	218
81	6561	0.977359	221
82	6724	0.977478	224
83	6889	0.977576	227
84	7056	0.977696	230
85	7225	0.977800	234
86	7396	0.977927	237
87	7569	0.978037	240
88	7744	0.978159	243
89	7921	0.978269	246
90	8100	0.978385	249
91	8281	0.978499	252
92	8464	0.978607	255
93	8649	0.978723	258
94	8836	0.978825	261
95	9025	0.978950	265
96	9216	0.979062	268
97	9409	0.979183	271
98	9604	0.979296	274
99	9801	0.979408	277
100	10000	0.979523	280
101	10201	0.979628	283
102	10404	0.979742	286
103	10609	0.979849	290
104	10816	0.979970	293
105	11025	0.980079	296
106	11236	0.980193	299
107	11449	0.980301	302
108	11664	0.980405	305
109	11881	0.980514	308
110	12100	0.980614	312
111	12321	0.980730	315
112	12544	0.980835	318
113	12769	0.980942	321
114	12996	0.981045	324
115	13225	0.981145	327
116	13456	0.981247	330
117	13689	0.981338	334
118	13924	0.981447	337
119	14161	0.981543	340
120	14400	0.981644	343
121	14641	0.981739	346
122	14884	0.981831	349
123	15129	0.981924	352
124	15376	0.982008	355
125	15625	0.982105	359
126	15876	0.982194	362
127	16129	0.982286	365
128	16384	0.982373	368


==> anc/firstmax.py <==
#!/usr/bin/env python
"""
Usage: python firstmax.py L

Simulate search on the LxL grid with a self-loop of weight 4/N at each vertex
using a discrete-time coined quantum walk with the Grover oracle.

Prints the first max in success probability and the time it occurs.

Written by Tom Wong, www.thomaswong.net.
Last modified: 2017-06-21 (YYYY-MM-DD).
"""

# Import modules.
from sys import argv
from math import sqrt
import numpy as np
import matplotlib.pyplot as plt

# Check the number of arguments.
assert(len(argv) == 2), "Missing command-line argument. Usage: python firstmax.py L"

# Get the arguments.
L = int(argv[1])

# Calculate the number of vertices.
N = L*L

# Calculate the weight of the self-loop.
l = 4/N

# Define the indices of the coin.
up = 0
down = 1
left = 2
right = 3
stay = 4

# Define the initial state. The first two indices are the (x,y)
# coordinate and the last is the coin.
psi = np.tile(np.array([
    1 / sqrt(N*(4+l)),
    1 / sqrt(N*(4+l)),
    1 / sqrt(N*(4+l)),
    1 / sqrt(N*(4+l)),
    sqrt(l) / sqrt(N*(4+l))
    ]),(L,L,1))

# Without loss of generality, let the marked vertex be floor(L/2,L/2).
wx = L // 2
wy = L // 2

# Keep track of the success probability and time.
last_prob = 0
t = 0

# Simulate the quantum walk.
while True:
    # Oracle query.
    psi[wx][wy] *= -1

    # Allocate temporary space for the state after the Grover coin is applied.
    tmp = np.empty((L,L,5))

    # Weighted Grover coin.
    for x in range(L):
        for y in range(L):
            # Calculate the funny "average."
            bar = (psi[x][y][up] + psi[x][y][down] + psi[x][y][left] + psi[x][y][right] + sqrt(l)*psi[x][y][stay]) / (4 + l)

            # Do the inversions.
            tmp[x][y][up] = 2*bar - psi[x][y][up]
            tmp[x][y][down] = 2*bar - psi[x][y][down]
            tmp[x][y][left] = 2*bar - psi[x][y][left]
            tmp[x][y][right] = 2*bar - psi[x][y][right]
            tmp[x][y][stay] = 2*bar*sqrt(l) - psi[x][y][stay]

    # Flip-flop shift.
    for x in range(L):
        for y in range(L):
            psi[x][y][up] = tmp[x][(y+1) % L][down]
            psi[x][y][down] = tmp[x][y-1][up]
            psi[x][y][left] = tmp[x-1][y][right]
            psi[x][y][right] = tmp[(x+1) % L][y][left]
            psi[x][y][stay] = tmp[x][y][stay]

    # See if we've found the peak.
    if last_prob > (psi[wx][wy]**2).sum():
        # We've found the peak. Stop simulating.
        break
    else:
        # Iterate the number of steps taken.
        t += 1

        # Save the current success probability for the next iteration.
        last_prob = (psi[wx][wy]**2).sum()

# Calculate and print the total probability.
print("%d\t%d\t%f\t%d" % (L, N, last_prob, t))

